An Adaptive Checkpointing Scheme for Peer-to-Peer Based Volunteer Computing Work Flows

Volunteer Computing, sometimes called Public Resource Computing, is an emerging computational model that is very suitable for work-pooled parallel processing. As more complex grid applications make use of work flows in their design and deployment it is reasonable to consider the impact of work flow deployment over a Volunteer Computing infrastructure. In this case, the inter work flow I/O can lead to a significant increase in I/O demands at the work pool server. A possible solution is the use of a Peer-to- Peer based parallel computing architecture to off-load this I/O demand to the workers; where the workers can fulfill some aspects of work flow coordination and I/O checking, etc. However, achieving robustness in such a large scale system is a challenging hurdle towards the decentralized execution of work flows and general parallel processes. To increase robustness, we propose and show the merits of using an adaptive checkpoint scheme that efficiently checkpoints the status of the parallel processes according to the estimation of relevant network and peer parameters. Our scheme uses statistical data observed during runtime to dynamically make checkpoint decisions in a completely de- centralized manner. The results of simulation show support for our proposed approach in terms of reduced required runtime.

==> GnutellaTraceData.cpp <==
#include <stdio.h>
#include <errno.h>
#include <iostream>
#include <vector>

#define GNUTELLA_TRACE_FILENAME		"lifeTrace.txt"
#define MAX_TRACE_HOURS			(200)

using namespace std;

/* we just want to keep the start and the end session time */
typedef struct GNUTELLA_TRACE_DATA_ENTRY {
	int start;
	int end;
}GnutellaTraceDataEntry;


/*
 * Read the trace data from the specified file. 
 */ 
int readGnutellaTraceData(const char *filename, 
			  vector<GnutellaTraceDataEntry *> &data) {
	int start;
	int end;
	char ip[16];
	int num = 0;

	FILE *fsTraceData = fopen(filename, "r");
	if(fsTraceData == NULL) {
		perror("failed to open the trace file.");

		return -1;
	}

	while(fscanf(fsTraceData, "%s %d %d\n", ip, &start, &end) > 0) {
		GnutellaTraceDataEntry *dataEntry = new GnutellaTraceDataEntry();
		dataEntry->start = start;
		dataEntry->end = end;	
		data.push_back(dataEntry);
		num++;
	}

	if(fsTraceData != NULL) {
		fclose(fsTraceData);
	}

	return num;
}


/*******************************************************************************
 * return the average session time (in seconds)
 *******************************************************************************/
int getAvgSessionDuration(vector<GnutellaTraceDataEntry *> &data) {
	long totalSessionTime = 0;

	if(data.size() <= 0) {
		return 0;
	}

	vector<GnutellaTraceDataEntry *>::iterator itDataEntry;
	for(itDataEntry = data.begin(); itDataEntry != data.end(); itDataEntry++) {
		GnutellaTraceDataEntry *dataEntry = *itDataEntry;
		totalSessionTime += (dataEntry->end - dataEntry->start);
	}

	return totalSessionTime / data.size();
}

/*******************************************************************************
 * return the mtbf (in seconds)
 *******************************************************************************/
int getTimeSeriesMTBF(vector<GnutellaTraceDataEntry *> &data, 
		      vector<int> &mtbf) {
	long sessionDuration[MAX_TRACE_HOURS];
	long sessionCounter[MAX_TRACE_HOURS];
	int maxIndex = 0;

	// initialization
	for(int i = 0; i < MAX_TRACE_HOURS; i++) {
		sessionDuration[i] = 0;
		sessionCounter[i] = 0;
	}

	vector<GnutellaTraceDataEntry *>::iterator itDataEntry;
	for(itDataEntry = data.begin(); itDataEntry != data.end(); itDataEntry++) {
		GnutellaTraceDataEntry *dataEntry = *itDataEntry;
		int index = dataEntry->end / 3600;
		sessionDuration[index] += (dataEntry->end - dataEntry->start);
		sessionCounter[index]++;
		if(index > maxIndex) {
			maxIndex = index;
		}
	}

//	cout << "max index = " << maxIndex << endl;

	for(int i = 0; i < maxIndex; i++) {
		int result = sessionDuration[i] / sessionCounter[i];
		mtbf.push_back(result);
	}

	return 1;
}

/*******************************************************************************
 * return the failure rate (in seconds)
 ********************************************************************************/
int getTimeSeriesFailureRate(vector<GnutellaTraceDataEntry *> &data,
		             vector<double> &failureRate) {
	long joinCounter[MAX_TRACE_HOURS];
	long leaveCounter[MAX_TRACE_HOURS];
	int currentNetworkSize = 0;
	int maxIndex = 0;

	for(int i = 0; i < MAX_TRACE_HOURS; i++) {
		joinCounter[i] = 0;
		leaveCounter[i] = 0; 
	}

	vector<GnutellaTraceDataEntry *>::iterator itDataEntry;
	for(itDataEntry = data.begin(); itDataEntry != data.end(); itDataEntry++) {
		GnutellaTraceDataEntry *dataEntry = *itDataEntry;

		int leaveIndex = dataEntry->end / 3600;
		int joinIndex = dataEntry->start / 3600;
		joinCounter[joinIndex]++;
		leaveCounter[leaveIndex]++;
		
		if(maxIndex < joinIndex) {
			maxIndex = joinIndex;
		}
		
		if(maxIndex < leaveIndex) {
			maxIndex = leaveIndex;
		}
	}

	for(int i = 0; i < maxIndex; i++) {
		double previousNetworkSize = currentNetworkSize;
		currentNetworkSize = (currentNetworkSize + joinCounter[i] - leaveCounter[i]);
		double averageNetworkSize = ((double)currentNetworkSize + previousNetworkSize) / 2;
	       	failureRate.push_back((double)leaveCounter[i] / ( averageNetworkSize * 3600));	
	//	cout << "i = " << i << ", ans = " << averageNetworkSize << endl;
	}

	return 1;
}

int getFailureRate(vector<GnutellaTraceDataEntry *> &data, 
		   vector<double> &failureRate) {
	int totalFailure[MAX_TRACE_HOURS];
	float totalRuntime[MAX_TRACE_HOURS];

	for(int i = 0; i < MAX_TRACE_HOURS; i++) {
		totalFailure[i] = 0;
		totalRuntime[i] = 0;
	}

	for(int i = 0; i < MAX_TRACE_HOURS; i++) {
		int low = i * 3600;
		int high = (i + 1) * 3600;

		vector<GnutellaTraceDataEntry *>::iterator itDataEntry;
		for(itDataEntry = data.begin(); itDataEntry != data.end(); itDataEntry++) {
			GnutellaTraceDataEntry *dataEntry = *itDataEntry;

			if(dataEntry->end < high) {
				// already failed
				totalFailure[i]++; 
			}

			if(dataEntry->end <= low) {
				totalRuntime[i] += (dataEntry->end - dataEntry->start);
			}
			else if(dataEntry->start < low && dataEntry->end > low && 
				dataEntry->end < high) {
				totalRuntime[i] += (dataEntry->end - dataEntry->start);
			}
			else if(dataEntry->start > low && dataEntry->start < high &&
				dataEntry->end > low && dataEntry->end < high) {
				totalRuntime[i] += (dataEntry->end - dataEntry->start);
			}
			else if(dataEntry->start > low && dataEntry->start < high &&
				dataEntry->end > high) {
				totalRuntime[i] += (high - dataEntry->start);
			}
			else {
				// do nothing
			}
		}						
	}

	for(int i = 0; i < MAX_TRACE_HOURS; i++) {
		double frph = (double)totalFailure[i]/((double)totalRuntime[i] / 3600);
		double mtbf = 60 / (frph * 16);
		cout << i << " " << mtbf << endl;
		failureRate.push_back(frph);
	}
}


int main(int argc, char **argv, char **env) {
	vector<GnutellaTraceDataEntry *> dataVector;
	vector<int> mtbfVector;
	vector<double> failureRateVector;

	int ret = readGnutellaTraceData(GNUTELLA_TRACE_FILENAME, dataVector);
	if(ret <= 0) {
		perror("failed to read the data.");

		exit(1);
	}

//	cout << "There are " << dataVector.size() << " items read" << endl;
//	cout << "Avg session time " << getAvgSessionDuration(dataVector) << endl;
	
//	getTimeSeriesMTBF(dataVector, mtbfVector);

	getTimeSeriesFailureRate(dataVector, failureRateVector);

	for(int i = 0; i < failureRateVector.size(); i++) {
		cout << i << " " << failureRateVector[i] << endl;
	}	

//	getFailureRate(dataVector, failureRateVector);

	
	return 0;
}



